O(a^2) corrections to the one-loop propagator and bilinears of clover fermions with Symanzik improved gluons

We calculate corrections to the fermion propagator and to the Green's functions of all fermion bilinear operators of the form $\bar\Psi \Gamma \Psi$, to one-loop in perturbation theory. We employ the Wilson/clover action for fermions and a family of Symanzik improved actions for gluons. The novel aspect of our calculations is that they are carried out to second order in the lattice spacing, $O(a^2)$. Consequently, they have addressed a number of new issues, most notably the appearance of loop integrands with strong IR divergences (convergent only beyond 6 dimensions). Such integrands are not present in $O(a^1)$ improvement calculations; there, IR divergent terms are seen to have the same structure as in the $O(a^0)$ case, by virtue of parity under integration, and they can thus be handled by well-known techniques. We explain how to correctly extract the full $O(a^2)$ dependence; in fact, our method is generalizable to any order in $a$. The $O(a^2)$ corrections to the quark propagator and Green's functions computed in this paper are useful to improve the nonperturbative RI-MOM determination of renormalization constants for quark bilinear operators. Our results depend on a large number of parameters: coupling constant, number of colors, lattice spacing, external momentum, clover parameter, Symanzik coefficients, gauge parameter. To make these results most easily accessible to the reader, we have included them in the distribution package of this paper, as an ASCII file named: Oa2results.m ; the file is best perused as Mathematica input.

==> anc/Oa2results.m <==
Print[""]
Print["----------------------------------------------------------------------------"]
Print["This Mathematica package includes the expressions for the matrix elements of"]
Print["the propagator (Eq.(24)) and the bilinears (Eqs.(29),(30),(31),(32),(34))."]
Print["We also include the matrix element of the tensor T' operator, Eq.(35)."]
Print["----------------------------------------------------------------------------"]
Print[""]
Print["Each matrix element is denoted by the Mathematica functions shown below:"]
Print[""]
Print["  Propagator    --->    Prop[a, g, lambda, csw, action]         "] 
Print["  Scalar        --->    Scalar[a, g, lambda, csw, action]       "]
Print["  Pseudoscalar  --->    Pseudoscalar[a, g, lambda, csw, action] "]
Print["  Vector        --->    Vector[a, g, lambda, csw, action]       "]
Print["  Axial         --->    Axial[a, g, lambda, csw, action]        "]
Print["  Tensor        --->    Tensor[a, g, lambda, csw, action]       "]
Print["  TensorPrime   --->    TensorPrime[a, g, lambda, csw, action]  "]
Print[""]
Print["The variable 'action' runs from 1 to 10, corresponding to the 10 gluon "]
Print["actions appearing in Table I of the paper. "]
Print["The variable 'lambda' stands for the gauge parameter:"]
Print[" lambda = 1 (0) corresponds to the Feynman (Landau) gauge."]
Print["----------------------------------------------------------------------------"]
Print[""]
Print["Definitions:"]
Print[""]
Print["     p2=sum_i p_i^2"]
Print["     p4=sum_i p_i^4"]
Print["     pslash=sum_i p_i gamma_i"]
Print["     p3slash=sum_i p_i^3 gamma_i"]
Print["     i=1,2,3,4"]
Print["     valueerror[A,B]= result A, along with its error B  (= A +/- B)"]
Print["        A . B = the matrix product of A and B"]
Print[""]
Print["The rest of the variables are defined in the paper."]
Print["----------------------------------------------------------------------------"]
Print[""]
Print["Example: Prop[a, g, 1, csw, 10]"]
Print[""]
Print["The above function corresponds to the propagator matrix element for the DBW2"]
Print["action in the Feynman gauge. It depends on a, g, csw and the momentum."]
Print[""]
Print["In order to simplify the numerical value of a matrix element (once a specific"]
Print["choice for lambda, csw or action is made), it may prove useful to apply: "]
Print["  % //. c_. valueerror[a_,b_] + c_. valueerror[d_,e_] :> "]
Print["        c valueerror[a+d,Sqrt[b^2+e^2]]                                     "]
Print["----------------------------------------------------------------------------"]


valueerror/: valueerror[a_,b_] c_?((NumericQ[#] && SameQ[#,Conjugate[#]])&) := 
                  valueerror[a c, Abs[b c]]

valueerror/: valueerror[a_,b_] + c_?NumericQ :=  valueerror[a+c, b]

valueerror/: valueerror[a_,b_] + valueerror[d_,e_] := valueerror[a+d,Sqrt[b^2+e^2]]

valueerror/: valueerror[0.,b_] = 0

valueerror/: valueerror[0,b_] = 0


SymanzikCoeff = {{1., 0., 0., 0.}, {1.6666667, -0.0833333, 0., 0.}, 
     {2.3168064, -0.151791, 0., -0.0128098}, {2.346024, -0.154846, 0., 
      -0.013407}, {2.3869776, -0.159128, 0., -0.0142442}, 
     {2.412784, -0.161827, 0., -0.014771}, {2.44654, -0.165353, 0., 
      -0.0154645}, {2.4891712, -0.169805, 0., -0.0163414}, 
     {3.648, -0.331, 0., 0.}, {12.2688, -1.4086, 0., 0.}}
 
c1[(action_)?IntegerQ] := valueerror[SymanzikCoeff[[action,2]], 0]
  
C2[(action_)?IntegerQ] := valueerror[SymanzikCoeff[[action,2]] - 
      SymanzikCoeff[[action,3]] - SymanzikCoeff[[action,4]], 0]

  
  
Prop[a_, g_, lambda_, csw_, action_] := I*pslash + (a*p2)/2 - 
     (I*a^2*p3slash)/6 - 
     (g^2*CF*(I*pslash*(e[0, 1][action] - valueerror[4.79200956, 5.*^-8]*
           lambda + e[0, 2][action]*csw + e[0, 3][action]*csw^2 + 
          lambda*Log[a^2*p2]) + a*p2*(e[1, 1][action] - 
          valueerror[3.86388443, 2.*^-8]*lambda + e[1, 2][action]*csw + 
          e[1, 3][action]*csw^2 - (1*(3 - 2*lambda - 3*csw)*Log[a^2*p2])/2) + 
        I*a^2*p3slash*(e[2, 1][action] + valueerror[0.507001567, 9.*^-9]*
           lambda + e[2, 2][action]*csw + e[2, 3][action]*csw^2 + 
          (101/120 - (11*C2[action])/30 - lambda/6)*Log[a^2*p2]) + 
        I*a^2*p2*pslash*(e[2, 4][action] + valueerror[1.51604667, 9.*^-8]*
           lambda + e[2, 5][action]*csw + e[2, 6][action]*csw^2 + 
          (59/240 + c1[action]/2 + C2[action]/60 - 
            (1*((3*lambda)/2 + csw + csw^2))/4)*Log[a^2*p2]) + 
        (I*a^2*pslash*p4*(-3/80 - C2[action]/10 - (5*lambda)/48))/p2))/
      (16*Pi^2)
 
e[a_, b_][(action_)?IntegerQ] := valueerror @@ eList[[a + 1,b,action]]
 
eList = {{{{16.64441386044493, 1.6740383831466684*^-7}, 
       {13.023272721698653, 7.112390239603646*^-8}, {10.900823038740526, 
        6.195674386516955*^-8}, {10.822735280836124, 9.427788994618416*^-8}, 
       {10.715257660529046, 8.920731815026546*^-8}, {10.648680871541686, 
        1.2908485462331095*^-7}, {10.56292630846272, 2.9032392844429916*^-8}, 
       {10.456689696561336, 5.93974836185627*^-8}, {8.116566534802907, 
        2.0620643291463032*^-7}, {2.915423149850236, 2.127945315889593*^-7}}, 
      {{-2.248868530077914, 6.585340058717834*^-8}, {-2.0154250420070574, 
        4.424752141034852*^-8}, {-1.8547202916473657, 5.968672231688018*^-8}, 
       {-1.848380088396477, 3.1342355266971836*^-8}, {-1.8395998167483767, 
        5.7949936857592165*^-8}, {-1.8341292349429912, 
        5.0847056541026165*^-8}, {-1.8270477143379238, 
        6.210616615357615*^-8}, {-1.8182185427061222, 5.201276518369988*^-8}, 
       {-1.6010108830777718, 7.207305311480845*^-8}, {-0.960821980658852, 
        4.9047018057133505*^-8}}, {{-1.3972671066005438, 
        6.675385533846734*^-8}, {-1.242202713332917, 2.2330843226646187*^-8}, 
       {-1.1391975854930494, 1.587138447009897*^-8}, {-1.1351379393636467, 
        1.4003728649257362*^-8}, {-1.12951598373344, 4.620744831138968*^-8}, 
       {-1.1260131239501048, 2.178568926040168*^-8}, {-1.1214795184394504, 
        2.9549538102835946*^-8}, {-1.115827322600747, 
        2.8001529980059766*^-8}, {-0.9732068948426038, 
        3.1496671033910526*^-8}, {-0.56869876113308, 
        3.5320492700515675*^-8}}}, 
     {{{12.826925386797846, 1.7116886052436904*^-7}, {10.696429655753263, 
        8.040690201153345*^-8}, {9.33813422509131, 1.7149524133364944*^-7}, 
       {9.286545505534981, 1.0693581702298952*^-7}, {9.215341411672952, 
        1.0555749634206812*^-7}, {9.171117687913302, 9.551229718258595*^-9}, 
       {9.114022816358633, 1.2044191052896305*^-7}, {9.043082916499635, 
        2.1543721388263825*^-7}, {7.40724287094038, 1.2377126273260061*^-8}, 
       {3.0835162514388488, 1.8494272285141157*^-7}}, 
      {{-5.202342314923976, 6.44166591671448*^-8}, {-4.752978091986235, 
        1.043671516289129*^-7}, {-4.4316083033582485, 1.675833426124203*^-7}, 
       {-4.418667683427446, 1.7692767709115022*^-7}, {-4.400711566258131, 
        1.4690006231119545*^-8}, {-4.389502789792088, 4.233493187388309*^-8}, 
       {-4.374970175083186, 8.378163682001684*^-8}, {-4.356812900338857, 
        3.369515728174171*^-8}, {-3.8888358446263798, 8.983587193537518*^-8}, 
       {-2.2646220922650446, 1.1698659171944759*^-7}}, 
      {{-0.08172762619180034, 3.903405898333233*^-8}, {-0.07593117380208136, 
        1.451947081707318*^-9}, {-0.07178770656863721, 
        1.3533743189969813*^-8}, {-0.07160077859832475, 
        1.4092196813255238*^-8}, {-0.07133905219697062, 
        2.518439420605296*^-9}, {-0.07117417737057323, 
        3.253627722103641*^-8}, {-0.07095940499363479, 
        1.6675128289668834*^-9}, {-0.07068869741409199, 
        3.399179678970779*^-9}, {-0.06102565019665108, 
        7.648762677398952*^-9}, {-0.03366739640285962, 
        9.843227926438445*^-9}}}, 
     {{{-4.745364659253938, 1.8474864793892434*^-8}, {-4.247878315353259, 
        1.617377414015497*^-7}, {-3.830656296947979, 3.6644223264198386*^-8}, 
       {-3.8139474895371577, 2.2659412197922897*^-7}, {-3.7907860824175272, 
        1.7189939238188405*^-7}, {-3.776344120235014, 
        1.5323742103825138*^-7}, {-3.757622995306492, 
        2.1588878704137615*^-8}, {-3.7342555514936016, 
        1.4023423403314955*^-7}, {-3.2018047114345496, 
        1.287956288462767*^-7}, {-0.8678071599655428, 
        2.3832476653649212*^-7}}, {{0.020287054459889847, 
        5.0875710546173963*^-8}, {0.05136635273719731, 
        6.452105367007113*^-8}, {0.05733870014959114, 8.227951837821417*^-8}, 
       {0.05751389930258574, 9.433957958041937*^-8}, {0.05775196936721952, 
        7.356734395588916*^-8}, {0.05789810589550182, 5.105898275876099*^-8}, 
       {0.05808114345094323, 5.308724818305279*^-8}, {0.058303920080820276, 
        9.225677491335117*^-8}, {0.08249970133617213, 7.080536186709945*^-8}, 
       {0.10244517639669423, 1.8903067584232612*^-7}}, 
      {{0.10348577140367565, 2.9902079654480105*^-8}, {0.07865291726265344, 
        6.828407755591858*^-8}, {0.06695680874596344, 2.809717770003705*^-8}, 
       {0.06651691667883097, 3.318264862512756*^-8}, {0.06590949192407614, 
        8.810453230362845*^-9}, {0.06553179998559766, 
        2.2273993281337172*^-8}, {0.06504529679650728, 
        5.947850089335484*^-8}, {0.06444077312306551, 3.708544696561198*^-8}, 
       {0.041924463040863835, 3.746144684252858*^-8}, 
       {-0.0034399852229385353, 2.050756524710019*^-8}}, 
      {{-1.5048069518336302, 1.315810647648407*^-7}, {-1.1471621161170136, 
        5.189715405052151*^-8}, {-0.9339484108550501, 6.889058342561226*^-8}, 
       {-0.9258345094037003, 5.9095810139268225*^-8}, {-0.9146329445800865, 
        8.481716011157581*^-8}, {-0.907673911174639, 1.6296563824946382*^-7}, 
       {-0.8986913577943829, 1.4724741922532686*^-7}, {-0.8875296951149685, 
        1.07424939767022*^-7}, {-0.6202243692500882, 1.2998390431964078*^-7}, 
       {-0.3202476847122153, 5.164733616202348*^-7}}, 
      {{0.7035849629673422, 4.899364239082787*^-8}, {0.6534309168397672, 
        3.459333113822643*^-8}, {0.6219091572334483, 4.4684282007133786*^-8}, 
       {0.6206175694395468, 5.145699285342863*^-8}, {0.6188211123479134, 
        3.720880078397435*^-8}, {0.6176969651250066, 3.072961443021641*^-8}, 
       {0.616238012405099, 2.5925136580130674*^-8}, {0.6144108387726382, 
        6.562844334326455*^-8}, {0.5558747280649969, 5.825635889811926*^-8}, 
       {0.34886589605427953, 2.4553012752756687*^-8}}, 
      {{0.5343208520387726, 7.143131663461191*^-9}, {0.49783418961239695, 
        1.8913935103759583*^-8}, {0.4691570001087373, 
        2.5870499204434545*^-8}, {0.4679662955261409, 9.330489137988746*^-9}, 
       {0.4663097172100145, 2.071247434984606*^-8}, {0.4652730743215694, 
        2.656446228820864*^-8}, {0.4639258504758748, 5.750328708625962*^-9}, 
       {0.46223785200078515, 8.591819023345904*^-9}, {0.41846439686112424, 
        4.0295110948704654*^-8}, {0.23968037555690563, 
        3.530342715635045*^-8}}}}
 
Scalar[a_, g_, lambda_, csw_, action_] := 
    1 + (g^2*CF*((eS[0, 1][action] + valueerror[5.79200956, 5.*^-8]*lambda + 
         eS[0, 2][action]*csw + eS[0, 3][action]*csw^2 - 
         Log[a^2*p2]*(3 + lambda)) + a*I*pslash*(eS[1, 1][action] - 
          valueerror[3.93575928, 1.*^-8]*lambda + eS[1, 2][action]*csw + 
          eS[1, 3][action]*csw^2 + (3/2 + lambda + (3*csw)/2)*Log[a^2*p2]) + 
        a^2*p2*(eS[2, 1][action] - valueerror[2.27358943, 5.*^-8]*lambda + 
          eS[2, 2][action]*csw + eS[2, 3][action]*csw^2 + 
          (-4^(-1) + (3*lambda)/4 + (3*csw)/2)*Log[a^2*p2]) + 
        (a^2*p4*(13/24 + C2[action]/2 - lambda/8))/p2))/(16*Pi^2)
 
eS[a_, b_][(action_)?IntegerQ] := valueerror @@ eListS[[a + 1,b,action]]
 
eListS = {{{{0.30799634303141143, 6.034564571346388*^-8}, 
       {0.5834590459380216, 4.8372630160952155*^-8}, {0.7016277304536047, 
        9.662720236733749*^-8}, {0.7049818205628188, 1.4179908395601805*^-7}, 
       {0.7094598766681617, 1.3151036878410131*^-7}, {0.7121515565551866, 
        1.125232463261855*^-7}, {0.7155259977017869, 1.457847869495477*^-7}, 
       {0.7195565860463518, 1.470939727686915*^-7}, {0.7409235972660051, 
        1.677333770260097*^-8}, {-0.009423369304009555, 
        5.11397368299077*^-7}}, {{9.986784693978597, 2.0286752901991179*^-7}, 
       {8.850707054705685, 1.2561837431473933*^-7}, {8.08387477247068, 
        2.0464856080544928*^-7}, {8.053893783130933, 1.9757510225211604*^-7}, 
       {8.012408257412046, 1.6810001975714816*^-7}, {7.986580457578578, 
        1.86866224729399*^-7}, {7.9531690920342815, 7.431642841463363*^-8}, 
       {7.9115476921103, 1.7843181527288525*^-7}, {6.901682037158114, 
        1.805797988604336*^-7}, {4.038580220511744, 1.6988336019316197*^-7}}, 
      {{0.016886426088221107, 5.565591902076499*^-8}, {-0.12521125993863702, 
        4.72734714011137*^-8}, {-0.20597817961703324, 
        2.2002716810735687*^-8}, {-0.2088171566520387, 
        2.7494308407002094*^-8}, {-0.21270530243673313, 
        3.649327203618326*^-8}, {-0.21510213615627283, 
        9.954152400473538*^-9}, {-0.21817689253716477, 
        3.7349283837926344*^-8}, {-0.22196497805548976, 
        3.1552902863772006*^-8}, {-0.29335070700300747, 
        3.898783761016634*^-8}, {-0.3586968034143414, 
        4.318439736803493*^-8}}}, 
     {{{0.6586287268477484, 1.2100501632417202*^-7}, {0.33939969949653204, 
        4.235237496210132*^-8}, {0.15294655832371973, 5.944766685224435*^-8}, 
       {0.1463202580098013, 1.7022999463419452*^-7}, {0.13723797944253668, 
        3.9749875492157944*^-8}, {0.13163473927786384, 
        1.8039728717631246*^-7}, {0.12444189682667783, 
        1.730376602728677*^-7}, {0.11557293674873925, 1.697563229965771*^-7}, 
       {-0.05097214113344073, 6.668603494751473*^-8}, {-0.12485211282492692, 
        2.5634966813920833*^-7}}, {{-4.20298579505639, 
        6.470503081962541*^-8}, {-3.7635371803987323, 6.196688223937603*^-8}, 
       {-3.4426683764012584, 3.131451919943321*^-8}, {-3.4296098192258215, 
        2.2893712967607075*^-8}, {-3.411472561777009, 
        1.6413199344458693*^-8}, {-3.400140567639381, 2.897324867579934*^-8}, 
       {-3.3854368203551997, 4.77309861282059*^-8}, {-3.3670475274702087, 
        4.759226588547327*^-8}, {-2.8857102667215773, 
        1.2555416609376603*^-8}, {-1.1524716705894373, 
        2.2301908203820536*^-8}}, {{-1.2860538694478834, 
        4.0975348872338225*^-9}, {-1.150059945433335, 4.131496329251277*^-9}, 
       {-1.0581080545088288, 2.7137991380662082*^-9}, {-1.0544720920761148, 
        1.254064389598021*^-9}, {-1.0494355209973563, 
        1.5335701411974985*^-9}, {-1.0462966337169295, 
        2.2145991232512814*^-9}, {-1.0422330688008452, 
        7.746942303156548*^-10}, {-1.0371654422675123, 
        1.4261789451387584*^-9}, {-0.9095033742678486, 
        3.088125893899157*^-9}, {-0.5394363065427427, 
        1.0477907543456398*^-8}}}, 
     {{{2.6004130787921147, 6.791474957015361*^-8}, {2.354729772260613, 
        2.421424741456392*^-7}, {2.194036992956577, 1.0561935207955771*^-7}, 
       {2.1881285027537176, 7.559023092012797*^-7}, {2.1800125608245144, 
        1.781243715732181*^-7}, {2.174994543018306, 4.940168667138944*^-7}, 
       {2.168541083445837, 7.064661509058977*^-8}, {2.16056532099316, 
        7.546265930977243*^-7}, {2.0212330000781544, 7.63951419399987*^-8}, 
       {2.373161868983459, 3.466344711997951*^-7}}, 
      {{-4.150803308512184, 6.944256958327759*^-8}, {-3.852778706272493, 
        9.498433675298749*^-8}, {-3.6339313326711116, 9.736490616569416*^-8}, 
       {-3.624931289603414, 5.398941953259262*^-7}, {-3.6124189290582653, 
        2.7503963698311055*^-8}, {-3.6045935260751585, 
        5.831112045681409*^-8}, {-3.5944326198297554, 3.013482635283889*^-8}, 
       {-3.5817117460647023, 3.560204154997992*^-8}, {-3.2345954700368895, 
        3.576148471681598*^-8}, {-1.933208674715747, 1.020554547936082*^-7}}, 
      {{0.17641091000767334, 1.7775299596297548*^-8}, {0.19646188397369674, 
        5.40345560752133*^-9}, {0.2105609874480378, 1.194002285295718*^-9}, 
       {0.21113015676636687, 1.3301217201358392*^-8}, {0.21191990325263105, 
        1.1432954890087677*^-8}, {0.21241287825907468, 
        1.2852040107688628*^-8}, {0.21305189656694107, 
        1.2181380111960754*^-8}, {0.21385016419228348, 
        1.5187963061525914*^-8}, {0.2345027317487554, 7.007664860407261*^-9}, 
       {0.2953480296944157, 2.8457430627628146*^-7}}}}
 
Pseudoscalar[a_, g_, lambda_, csw_, action_] := 
    gamma5 + (g^2*CF*(gamma5*(eP[0, 1][action] + 
          valueerror[5.79200956, 5.*^-8]*lambda + eP[0, 2][action]*csw^2 - 
          Log[a^2*p2]*(3 + lambda)) + a^2*gamma5*p2*(eP[2, 1][action] - 
          valueerror[0.83810121, 5.*^-8]*lambda + eP[2, 2][action]*csw^2 + 
          (-4^(-1) + lambda/4)*Log[a^2*p2]) + 
        (a^2*gamma5*p4*(13/24 + C2[action]/2 - lambda/8))/p2))/(16*Pi^2)
 
eP[a_, b_][(action_)?IntegerQ] := valueerror @@ eListP[[a + 1,b,action]]
 
eListP = {{{{9.951027606507191, 8.304826964984843*^-8}, 
       {8.71008371818065, 1.2039852132883338*^-7}, {7.877798606807421, 
        9.546523461242427*^-8}, {7.845104946946087, 5.9404439996497137*^-8}, 
       {7.799837660017348, 8.274387280072546*^-8}, {7.771637928364731, 
        8.576642964999304*^-8}, {7.735140462979295, 6.450551143037819*^-8}, 
       {7.689642278609237, 9.578050517738498*^-8}, {6.5561130756597885, 
        6.767826445525194*^-8}, {2.978176872025575, 5.549007112527795*^-7}}, 
      {{3.4332827518259217, 2.932322283786046*^-8}, {2.9870549754048756, 
        2.6291155186331707*^-8}, {2.6912913042780793, 
        2.9690035788037424*^-8}, {2.6798690224805477, 3.179821566441631*^-8}, 
       {2.6640815589585176, 3.0988980314111283*^-8}, {2.654263308565371, 
        2.753343450705501*^-8}, {2.6415732716662066, 3.048396755471917*^-8}, 
       {2.6257834979060197, 2.4600689867442365*^-8}, {2.253833818261181, 
        3.112395958266279*^-8}, {1.2488266544066708, 
        4.272468490736781*^-8}}}, {}, 
     {{{0.8441993780655255, 6.990595121221923*^-8}, {0.7064054889186142, 
        6.059923635313565*^-8}, {0.6517271642895326, 5.599871519480345*^-8}, 
       {0.6503035453497843, 6.374423716054284*^-8}, {0.6484282425138566, 
        4.7608202203396615*^-8}, {0.6473171390628532, 7.943119516992412*^-8}, 
       {0.645941180515013, 5.40848277602752*^-8}, {0.6443284309608924, 
        6.32552038837053*^-8}, {0.6699078976950873, 4.981475263069416*^-8}, 
       {1.5569125304496236, 1.1933973180489288*^-7}}, 
      {{-0.258234849228647, 3.2282675205352746*^-8}, {-0.27556246786053445, 
        2.6997246953331786*^-8}, {-0.2876647941984222, 
        8.067292812643678*^-9}, {-0.2881223084479651, 
        1.9045226639712636*^-8}, {-0.2887532689565369, 
        2.4120378666096547*^-8}, {-0.28914473506535915, 
        2.3992208596401517*^-8}, {-0.28965016662612836, 
        6.3087375656729694*^-9}, {-0.29027771280299636, 
        2.604060328385786*^-8}, {-0.30221183374549015, 
        2.5389108571310946*^-8}, {-0.3362271467085542, 
        2.0248527116701987*^-7}}}}
 
Vector[a_, g_, lambda_, csw_, action_] := 
    gamma[mu] + (g^2*CF*((pslash*p[mu]*(-2*lambda))/p2 + 
        gamma[mu]*(eV[0, 1][action] + valueerror[4.79200956, 5.*^-8]*lambda + 
          eV[0, 2][action]*csw + eV[0, 3][action]*csw^2 - 
          lambda*Log[a^2*p2]) + a*I*p[mu]*(eV[1, 1][action] - 
          valueerror[0.93575928, 1.*^-8]*lambda + eV[1, 2][action]*csw + 
          eV[1, 3][action]*csw^2 + (-3 + lambda + 3*csw)*Log[a^2*p2]) + 
        a^2*gamma[mu]*p[mu]^2*(eV[2, 1][action] + lambda/8 + 
          eV[2, 2][action]*csw + eV[2, 3][action]*csw^2 + 
          (-53/120 + (11*C2[action])/10)*Log[a^2*p2]) + 
        a^2*gamma[mu]*p2*(eV[2, 4][action] - valueerror[0.8110353, 1.*^-7]*
           lambda + eV[2, 5][action]*csw + eV[2, 6][action]*csw^2 + 
          (11/240 - c1[action]/2 - C2[action]/60 + lambda/8 - (5*csw)/12 + 
            csw^2/4)*Log[a^2*p2]) + a^2*pslash*p[mu]*(eV[2, 7][action] + 
          valueerror[0.2436436, 1.*^-7]*lambda + eV[2, 8][action]*csw + 
          eV[2, 9][action]*csw^2 + (-149/120 - c1[action] - C2[action]/30 + 
            lambda/4 + csw/6 + csw^2/2)*Log[a^2*p2]) + 
        (a^2*gamma[mu]*p4*(3/80 + C2[action]/10 + (5*lambda)/48))/p2 + 
        (a^2*p3slash*p[mu]*(-101/60 + (11*C2[action])/15 + lambda/3))/p2 + 
        (a^2*pslash*p[mu]^3*(-60^(-1) + (2*C2[action])/5 + lambda/12))/p2 + 
        (a^2*pslash*p[mu]*p4*(-3/40 - C2[action]/5 - (5*lambda)/24))/p2^2))/
      (16*Pi^2)
 
eV[a_, b_][(action_)?IntegerQ] := valueerror @@ eListV[[a + 1,b,action]]
 
eListV = {{{{3.9733847962330504, 2.112984332772099*^-8}, 
       {3.579613847881974, 2.6006662782586664*^-8}, {3.3341381529109846, 
        1.9969965705972247*^-8}, {3.3248384402832483, 3.628726657252951*^-8}, 
       {3.3120060852996316, 4.3463879500059985*^-8}, {3.304037975760063, 
        1.5233423766392592*^-8}, {3.2937543393615374, 2.436441649378675*^-8}, 
       {3.2809812912202725, 4.5601833842097257*^-8}, {2.9828318924069745, 
        2.2347551975706723*^-8}, {2.2581240986144846, 
        4.328860957424456*^-8}}, {{-2.496696196631592, 
        4.2668497427027324*^-8}, {-2.212676825519255, 1.501831787661554*^-8}, 
       {-2.020968646515634, 3.797699793662862*^-8}, {-2.0134734267055787, 
        1.6556050899820076*^-8}, {-2.003102053917935, 
        1.8223358457457268*^-8}, {-1.9966451063707717, 
        3.4910722121251216*^-8}, {-1.988292324704723, 
        3.0092260458865785*^-8}, {-1.9778869055052866, 
        2.912080645948157*^-8}, {-1.7254204807137992, 3.559047962965203*^-8}, 
       {-1.00964504741318, 2.5325888774957423*^-8}}, 
      {{0.854099076297125, 1.1483338101343761*^-8}, {0.7780665487576355, 
        1.3862437002450882*^-8}, {0.7243173565283723, 
        1.3634063791118784*^-8}, {0.7221715449428725, 
        1.3923110083295614*^-8}, {0.7191967117649896, 8.86656014190349*^-9}, 
       {0.7173413693386401, 1.5458268642120227*^-8}, {0.7149375410265586, 
        1.409466292440342*^-8}, {0.7119371189013646, 1.518173457031588*^-8}, 
       {0.6367961272755807, 2.0282653292070128*^-8}, {0.40188086165202175, 
        1.6293212024264424*^-8}}}, 
     {{{2.7109816969140446, 1.2426633886524113*^-7}, {2.097437250829157, 
        2.7284023488848888*^-8}, {1.6605612237122158, 7.661796395889547*^-8}, 
       {1.642904395063519, 2.3754660175283024*^-8}, {1.6183934849269774, 
        3.6361360079926756*^-8}, {1.6030866698480053, 
        1.6723671632568932*^-8}, {1.5832344306837327, 3.033951307318149*^-8}, 
       {1.558419328889927, 3.784710226456302*^-8}, {0.9074320761119323, 
        1.309375382878918*^-7}, {-1.449809763546965, 
        4.2303915358163636*^-7}}, {{-1.8481399243368755, 
        2.0626696142738246*^-8}, {-1.5187720075829276, 
        8.394859759835948*^-8}, {-1.2683239541784899, 9.123099716796745*^-8}, 
       {-1.257916118315752, 1.9573661497459542*^-7}, {-1.243430828633776, 
        3.6277146044225755*^-8}, {-1.2343632941166993, 
        1.6970569356608923*^-8}, {-1.2225785073470947, 
        3.025906073544123*^-8}, {-1.2078082728396569, 2.926085364206782*^-8}, 
       {-0.8035218674259863, 4.258572459841275*^-8}, {0.8826549929823997, 
        2.5130745147515717*^-7}}, {{-0.3905284984394524, 
        1.5417528893022592*^-8}, {-0.3851272567380905, 
        1.8030868357021559*^-9}, {-0.37828578474173724, 
        1.376117886368299*^-8}, {-0.3779318656274553, 
        2.1832712456475854*^-8}, {-0.37743104400876976, 
        6.241063986261003*^-9}, {-0.3771126385999943, 
        1.2821527288193681*^-8}, {-0.37669388368073037, 
        3.923759115777821*^-9}, {-0.3761606510617603, 
        4.419097621851648*^-10}, {-0.3560052335335491, 
        3.085036594071179*^-9}, {-0.2646558849122159, 
        7.005608901084884*^-9}}}, 
     {{{1.5541024164915487, 1.7728223608560474*^-7}, {1.6762868463595788, 
        1.8336657926187062*^-7}, {1.6366127449625627, 
        1.1138767107362258*^-7}, {1.6337853001382652, 2.777919528899501*^-8}, 
       {1.6297141506749153, 1.3720015062674247*^-7}, {1.6270872237294784, 
        6.217722952487307*^-8}, {1.62357382296933, 1.0359353260818332*^-7}, 
       {1.6190246678001987, 1.0563944475343886*^-7}, {1.457311753683601, 
        1.2313929924327827*^-7}, {-1.1604824681783938, 
        3.550904020884037*^-7}}, {{0.3290737698616697, 
        3.723890722079775*^-8}, {0.2260198590409896, 5.315681826760882*^-8}, 
       {0.16979077249476232, 9.687502392967558*^-9}, {0.1677262818867566, 
        2.5474704149557838*^-8}, {0.16488450704250476, 
        3.056755966908591*^-7}, {0.16312464608284327, 9.700403213516626*^-8}, 
       {0.1608590861762945, 8.42069460968957*^-8}, {0.15805313451239084, 
        3.1773652574020125*^-8}, {0.08589609150306986, 
        2.0361798993380433*^-7}, {-0.05048032706217956, 
        3.2500088661919003*^-7}}, {{-0.0060202576427767635, 
        5.720234577122328*^-10}, {0.028229492692591465, 
        2.2537086745293407*^-8}, {0.042479649645854184, 
        1.467656470509139*^-8}, {0.043009293592528045, 
        5.070772641987535*^-8}, {0.043740323037794175, 
        7.220236945069391*^-8}, {0.044194825859961054, 
        2.0034126779060945*^-8}, {0.044779125904761526, 
        4.811267026246104*^-9}, {0.04550456748633807, 5.186151843168184*^-8}, 
       {0.07934994141350746, 1.5285511457207264*^-8}, {0.13992474209532535, 
        2.6877578803636576*^-8}}, {{0.2500658897753088, 
        1.7404096133219296*^-7}, {0.02141124646093832, 
        1.3696328723477666*^-7}, {-0.10545094094083732, 
        9.938683742996907*^-8}, {-0.11009580999701642, 9.5375372041234*^-8}, 
       {-0.11648445588643296, 1.1747028205959322*^-7}, 
       {-0.12043931409508739, 1.2460860497002745*^-7}, 
       {-0.12552858712721965, 9.55066393023086*^-8}, {-0.13182724349994432, 
        1.509644345551366*^-7}, {-0.26684916674867304, 
        1.0674978218448799*^-7}, {-0.1528740528407979, 
        5.552867027167359*^-7}}, {{0.8859920203588286, 
        1.1402140083428206*^-7}, {0.8342659053757894, 1.909129796032829*^-7}, 
       {0.7927808899449108, 1.353598430670222*^-8}, {0.7910267491456917, 
        4.444680850769666*^-9}, {0.7885821913408849, 3.7635974299422605*^-8}, 
       {0.7870500223851759, 2.1034343487985523*^-8}, {0.7850566185576129, 
        7.403980286576591*^-9}, {0.7825549431777598, 3.20101384117015*^-8}, 
       {0.7127867187852684, 6.107254853708417*^-9}, {0.4219073916562578, 
        4.264339700025184*^-8}}, {{-0.3003644355448585, 
        2.4587607386412945*^-9}, {-0.28736162647554986, 
        9.573697864901992*^-9}, {-0.2749894178345851, 
        1.8767731332281182*^-8}, {-0.27444756580086105, 
        2.9593214823305352*^-8}, {-0.2736901128145832, 
        2.861829126211226*^-8}, {-0.2732140497893193, 
        1.0862534866858906*^-8}, {-0.2725929237090484, 
        1.362846982112951*^-8}, {-0.27181092025338616, 
        1.0306926147715104*^-8}, {-0.25078366216194303, 
        2.262638195220716*^-8}, {-0.13978036605990654, 
        6.865890567559846*^-8}}, {{1.2788776518363265, 
        8.622065135239307*^-8}, {1.0377390816765908, 8.824652861005554*^-8}, 
       {0.8990824191129121, 7.096894590737187*^-8}, {0.8940085576109374, 
        6.992711760792624*^-8}, {0.8870385859859883, 9.270155945499675*^-8}, 
       {0.8827300666435673, 3.154378920493036*^-8}, {0.8771905332994203, 
        6.854180707881544*^-8}, {0.8703468485814156, 8.059747094788606*^-8}, 
       {0.7626337288747417, 2.31515937616896*^-8}, {1.737135451044134, 
        4.956194357118055*^-7}}, {{0.27776135076989233, 
        1.633842406909458*^-8}, {0.2896945054040246, 4.091811596308831*^-8}, 
       {0.29301712848554534, 1.5936254204723207*^-7}, {0.29309842277974235, 
        1.718921182896779*^-7}, {0.293205223435079, 1.2224896437450283*^-8}, 
       {0.2932689096805719, 1.6425186268202355*^-7}, {0.2933471354384472, 
        1.7701343665693333*^-7}, {0.2934388263671302, 8.561936283110359*^-8}, 
       {0.29755269875939566, 5.1964061549576646*^-8}, 
       {0.2960594102664514, 1.215872887028972*^-7}}, 
      {{-0.3547504445314751, 2.105905348805712*^-8}, {-0.302816647830808, 
        4.696308828018598*^-9}, {-0.2606393855178216, 8.742961711918895*^-8}, 
       {-0.2588670279206695, 2.6238466142770652*^-8}, {-0.25639843907153204, 
        2.6328973421548953*^-8}, {-0.2548521601272893, 
        1.0146055413116098*^-7}, {-0.25284038771642203, 
        1.4817996460859575*^-8}, {-0.2503169085564594, 
        5.0635977712020144*^-8}, {-0.1842709278146788, 7.63919299777174*^-9}, 
       {0.1083178035716954, 4.271943784463172*^-8}}}}
 
Axial[a_, g_, lambda_, csw_, action_] := gamma5 . gamma[mu] + 
     (g^2*CF*((gamma5 . pslash*p[mu]*(-2*lambda))/p2 + 
        gamma5 . gamma[mu]*(eA[0, 1][action] + valueerror[4.79200956, 5.*^-8]*
           lambda + eA[0, 2][action]*csw + eA[0, 3][action]*csw^2 - 
          lambda*Log[a^2*p2]) + a*I*gamma5 . (gamma[mu] . pslash - p[mu])*
         (eA[1, 1][action] - valueerror[2.93575928, 1.*^-8]*lambda + 
          eA[1, 2][action]*csw + eA[1, 3][action]*csw^2 + 
          lambda*Log[a^2*p2]) + a^2*gamma5 . gamma[mu]*p[mu]^2*
         (eA[2, 1][action] + lambda/8 + eA[2, 2][action]*csw + 
          eA[2, 3][action]*csw^2 + (-53/120 + (11*C2[action])/10)*
           Log[a^2*p2]) + a^2*gamma5 . gamma[mu]*p2*(eA[2, 4][action] - 
          valueerror[1.7465235, 1.*^-7]*lambda + eA[2, 5][action]*csw + 
          eA[2, 6][action]*csw^2 + (-109/240 - c1[action]/2 - C2[action]/60 + 
            (5*lambda)/8 + (7*csw)/12 - csw^2/4)*Log[a^2*p2]) + 
        a^2*gamma5 . pslash*p[mu]*(eA[2, 7][action] + 
          valueerror[1.11462, 1.*^-7]*lambda + eA[2, 8][action]*csw + 
          eA[2, 9][action]*csw^2 + (91/120 - c1[action] - C2[action]/30 - 
            (3*lambda)/4 - (5*csw)/6 - csw^2/2)*Log[a^2*p2]) + 
        (a^2*gamma5 . gamma[mu]*p4*(3/80 + C2[action]/10 + (5*lambda)/48))/
         p2 + (a^2*gamma5 . p3slash*p[mu]*(-101/60 + (11*C2[action])/15 + 
           lambda/3))/p2 + (a^2*gamma5 . pslash*p[mu]^3*
          (-60^(-1) + (2*C2[action])/5 + lambda/12))/p2 + 
        (a^2*gamma5 . pslash*p[mu]*p4*(-3/40 - C2[action]/5 - (5*lambda)/24))/
         p2^2))/(16*Pi^2)
 
eA[a_, b_][(action_)?IntegerQ] := valueerror @@ eListA[[a + 1,b,action]]
 
eListA = {{{{-0.8481307337185342, 7.502140339306934*^-8}, 
       {-0.48369852173840355, 8.419938537128487*^-8}, {-0.25394726024070624, 
        8.151393124804308*^-8}, {-0.24522313988410605, 
        1.1194284852603872*^-7}, {-0.23318279850539114, 
        1.1308944969019413*^-7}, {-0.22570521704248825, 
        8.857894325036665*^-8}, {-0.21605287747207158, 
        9.412964848367775*^-8}, {-0.2040615643921968, 8.107069714204021*^-8}, 
       {0.07523718756916997, 1.1859525070078889*^-7}, 
       {0.7643240195344903, 9.570151895823079*^-8}}, 
      {{2.496696155743071, 2.093394501196538*^-8}, {2.2126767605002167, 
        9.523683785556803*^-10}, {2.020968652231529, 5.212494434943984*^-9}, 
       {2.0134734223384063, 3.71154669405502*^-9}, {2.003102052405702, 
        5.3213730378938394*^-9}, {1.9966451494878141, 
        4.1667835369003686*^-8}, {1.9882922731107842, 
        5.6183799961476526*^-9}, {1.9778869089762292, 4.057383727540064*^-9}, 
       {1.7254204747258433, 9.144989296244423*^-9}, {1.0096450490614552, 
        1.1220129561938363*^-8}}, {{-0.8540990762971254, 
        1.1483338101343761*^-8}, {-0.7780665487576359, 
        1.3862437002450882*^-8}, {-0.7243173565283727, 
        1.3634063791118784*^-8}, {-0.722171544942873, 
        1.3923110083295614*^-8}, {-0.71919671176499, 8.86656014190349*^-9}, 
       {-0.7173413693386406, 1.5458268642120227*^-8}, 
       {-0.714937541026559, 1.409466292440342*^-8}, {-0.711937118901365, 
        1.518173457031588*^-8}, {-0.6367961272755811, 
        2.0282653292070128*^-8}, {-0.4018808616520222, 
        1.6293212024264424*^-8}}}, 
     {{{1.342746450943929, 7.883703800190621*^-8}, {0.9254122038183301, 
        1.4629867562559994*^-8}, {0.6554847632044611, 
        2.3114426873036466*^-8}, {0.6451817293932842, 1.693556334297255*^-8}, 
       {0.630956493780604, 2.445233557149221*^-8}, {0.6221187717050876, 
        2.916355117169218*^-8}, {0.6107061488795857, 5.3974388943875*^-8}, 
       {0.5965218986068106, 2.8829535409423422*^-8}, {0.26849578998042745, 
        1.0120056458272741*^-7}, {-0.5665048677937963, 
        4.7284486263755496*^-8}}, {{-1.7180924167379272, 
        4.154365798998315*^-8}, {-1.5460482784439036, 3.708649744433026*^-8}, 
       {-1.4256838877210358, 4.814013940629959*^-9}, {-1.4209309727377626, 
        4.060141613069696*^-8}, {-1.4143486195736659, 1.722280474308791*^-8}, 
       {-1.4102474365950428, 6.412943333906315*^-8}, {-1.4049379047598707, 
        6.021024883865687*^-8}, {-1.3983176853294574, 4.182096125960652*^-8}, 
       {-1.2380196170354216, 7.145360634898723*^-9}, {-0.7558158895007518, 
        6.889887606452884*^-8}}, {{0.13017616600599213, 
        7.158405821166453*^-9}, {0.12837575195894949, 3.745083572138011*^-9}, 
       {0.126095261422736, 2.460594207629149*^-10}, {0.125977288827123, 
        1.4497724163767852*^-9}, {0.125810348062643, 1.0449966140937146*^-9}, 
       {0.12570421288407835, 3.4172706410291286*^-9}, 
       {0.12556462775782, 3.125152966510489*^-9}, {0.12538688425667052, 
        3.242649601075868*^-9}, {0.11866841080117069, 
        9.123276540205574*^-10}, {0.08821862794034893, 
        2.9634378745161093*^-9}}}, 
     {{{0.38790680085342655, 1.2405730015521793*^-7}, 
       {0.2961658347102427, 6.530980029525746*^-8}, {0.25041634642595223, 
        9.83910146050094*^-8}, {0.24832482157792868, 1.9339631424201102*^-7}, 
       {0.24536974014992205, 2.1221797699485906*^-7}, {0.24349132422745662, 
        9.044350093337402*^-8}, {0.2410234350338295, 8.726076623746221*^-8}, 
       {0.23787812401853323, 2.276847604641795*^-7}, {0.059176863902918486, 
        3.7480232381232804*^-8}, {-2.2341918261420823, 
        4.412437617274709*^-7}}, {{1.8511697988011684, 
        7.950932811681196*^-8}, {1.7629637399456444, 1.5594629925246043*^-7}, 
       {1.661897953015875, 8.50612730630547*^-8}, {1.65782470875957, 
        1.4934656081652177*^-8}, {1.6521810842831997, 
        1.1445358025626687*^-7}, {1.6486650803023706, 
        1.2424700257231284*^-7}, {1.6441014266399039, 5.858317132426361*^-8}, 
       {1.6384064761608992, 4.223148614189661*^-8}, {1.5707047173107531, 
        1.6083169795944153*^-7}, {1.2293231886120812, 5.82185965626177*^-8}}, 
      {{-0.0930944857563028, 7.839078412842775*^-9}, {-0.11136344657645295, 
        2.5859684248420916*^-8}, {-0.11840825173214548, 
        1.938209691357829*^-8}, {-0.1186583110118567, 8.127072651504388*^-9}, 
       {-0.11900205919297423, 3.935710754544511*^-8}, {-0.11921511543312417, 
        1.997437737770954*^-8}, {-0.11948756772958506, 3.45871378201095*^-8}, 
       {-0.11982438187298958, 1.421429943330824*^-8}, 
       {-0.139326554538721, 1.3445805853453716*^-8}, {-0.1711930389760149, 
        7.839101602246891*^-8}}, {{1.6350437489198362, 
        9.783720301463083*^-8}, {1.3008789797380178, 1.00815889598386*^-7}, 
       {1.0558520069262132, 9.688735396041676*^-8}, {1.0461302969416697, 
        1.697657240986864*^-7}, {1.0326658061378535, 9.561394501237361*^-8}, 
       {1.024276797221842, 1.5318779165663123*^-7}, {1.01341564627242, 
        1.2498673410534318*^-7}, {0.9998744365108502, 1.371823016548672*^-7}, 
       {0.6845752757694497, 1.267715033106053*^-7}, {0.09672509162217319, 
        1.855606789701993*^-7}}, {{-1.5994552432001603, 
        5.839669364462738*^-8}, {-1.4876199317418946, 
        2.5949375245865928*^-8}, {-1.3973361362577579, 
        2.8694155242722633*^-8}, {-1.3936189649274853, 
        3.9659347392741066*^-8}, {-1.3884520416610646, 
        4.296726841572626*^-8}, {-1.3852217195737224, 6.203488345401111*^-9}, 
       {-1.3810258783458607, 7.889295815303224*^-9}, {-1.3757737228545932, 
        3.97972201879552*^-8}, {-1.2480056193214326, 3.403389471695485*^-8}, 
       {-0.7354193417605489, 8.505258651532575*^-9}}, 
      {{0.3339002626959586, 7.570757104698312*^-9}, {0.31417257617614447, 
        4.719302387588785*^-9}, {0.298455333247695, 3.0931382235530342*^-9}, 
       {0.2977877004854088, 4.961546717169737*^-9}, {0.29685671966175264, 
        5.2784107682181075*^-9}, {0.29627286650086004, 
        1.4323342306683707*^-8}, {0.2955127884891102, 4.233541023905865*^-9}, 
       {0.29455819755287804, 1.8635334879801305*^-8}, {0.26827352583614117, 
        2.3837992931961416*^-8}, {0.14738921219324605, 
        4.110473751464182*^-8}}, {{0.41758916913454125, 
        3.5196568850966815*^-8}, {0.5966375290881644, 
        1.6031820452970916*^-9}, {0.724686726414451, 3.3817342608397165*^-8}, 
       {0.730216362427656, 7.770202325648455*^-8}, {0.7379509633479534, 
        1.1363381725892947*^-8}, {0.7428172385462086, 8.305967677263722*^-8}, 
       {0.7491639836614199, 4.928753179928074*^-8}, {0.7571623749770611, 
        6.431493329071719*^-8}, {1.0577212854488578, 4.378827681184943*^-8}, 
       {3.444946506665819, 3.7766852256136765*^-7}}, 
      {{0.395847810364424, 9.273497917795024*^-9}, {0.3347371524140767, 
        3.73675151557425*^-8}, {0.2935153170647206, 1.8760818245457257*^-8}, 
       {0.2917196120386342, 4.290337123591909*^-8}, {0.28920816703004565, 
        3.635890269927792*^-8}, {0.28762823599230697, 
        2.2951531723372707*^-8}, {0.2855694672013784, 2.510947465973553*^-8}, 
       {0.2829766518676266, 3.018944452339936*^-8}, {0.18672219755381286, 
        2.2029806711837804*^-8}, {-0.22085460873857105, 
        3.9171095375093474*^-8}}, {{0.31972187729724133, 
        2.4189376046616226*^-8}, {0.27870680959863436, 
        2.4775041997570533*^-8}, {0.24270424915947797, 
        2.2347102683040018*^-8}, {0.24115534492211066, 
        2.0106542240116105*^-8}, {0.23899365962589836, 
        3.6054602302941155*^-8}, {0.23763707378750354, 
        4.453022829936629*^-9}, {0.23586944101121277, 
        2.0275372277508265*^-9}, {0.2336476034039522, 7.693341097483221*^-9}, 
       {0.17428813217132477, 3.3138507562077976*^-8}, {-0.10748501951335188, 
        5.478187650291682*^-8}}}}
 
Tensor[a_, g_, lambda_, csw_, action_] := gamma5 . sigma[mu, nu] + 
     (g^2*CF*(gamma5 . sigma[mu, nu]*(eT[0, 1][action] + 
          valueerror[3.79200956, 5.*^-8]*lambda + eT[0, 2][action]*csw + 
          eT[0, 3][action]*csw^2 + (1 - lambda)*Log[a^2*p2]) + 
        (a*I*gamma5 . (gamma[nu]*p[mu] - gamma[mu]*p[nu])*
          (eT[1, 1][action] + valueerror[3.87151852, 5.*^-8]*lambda + 
           eT[1, 2][action]*csw + eT[1, 3][action]*csw^2 + 
           (3 - 2*lambda - csw)*Log[a^2*p2]))/2 + 
        (a^2*gamma5 . (gamma[mu] . gamma[nu]*p[mu]^2 - gamma[nu] . gamma[mu]*
             p[nu]^2)*(eT[2, 1][action] + lambda/4 + eT[2, 2][action]*csw + 
           eT[2, 3][action]*csw^2))/2 + 
        (a^2*gamma5 . (gamma[nu] . pslash*p[mu] - gamma[mu] . pslash*p[nu])*
          (eT[2, 4][action] + valueerror[0.62097643, 2.*^-8]*lambda + 
           eT[2, 5][action]*csw + eT[2, 6][action]*csw^2 + 
           (2 - lambda - csw)*Log[a^2*p2]))/2 + a^2*gamma5 . sigma[mu, nu]*p2*
         (eT[2, 7][action] - valueerror[0.7839694, 1.*^-7]*lambda + 
          eT[2, 8][action]*csw + eT[2, 9][action]*csw^2 + 
          (1/12 - c1[action] + C2[action]/3 - csw/2)*Log[a^2*p2]) + 
        (a^2*gamma5 . (gamma[nu] . pslash*p[mu]^3 - gamma[mu] . pslash*
             p[nu]^3)*(-2^(-1) + C2[action] + lambda/2))/(2*p2) + 
        (a^2*gamma5*(p[mu]^3*p[nu] - p[nu]^3*p[mu])*
          (17/3 + (2*C2[action])/3))/(2*p2) + 
        (a^2*gamma5 . (gamma[nu] . p3slash*p[mu] - gamma[mu] . p3slash*p[nu])*
          (17/6 + C2[action]/3))/(2*p2) + (a^2*gamma5 . sigma[mu, nu]*p4*
          (-3^(-1) + C2[action]/2 + lambda/3))/p2 + 
        (a^2*gamma5 . (gamma[mu] . pslash*p[mu]^2*p[nu] - gamma[nu] . pslash*
             p[mu]*p[nu]^2)*(-7/3 - (4*C2[action])/3 - lambda/2))/(2*p2)))/
      (16*Pi^2)
 
eT[a_, b_][(action_)?IntegerQ] := valueerror @@ eListT[[a + 1,b,action]]
 
eListT = {{{{0.37366535953937907, 7.034265645687325*^-8}, 
       {0.5150197224674631, 4.1779212650733764*^-8}, {0.6235561741202998, 
        4.345233658767053*^-8}, {0.628062395646895, 4.747595607810693*^-8}, 
       {0.6343325960464758, 4.193178488225998*^-8}, {0.6382569165946336, 
        2.4163993472953437*^-8}, {0.6433565515940476, 6.680859261207813*^-8}, 
       {0.6497466644760919, 4.0679983917322423*^-8}, {0.8225399256719287, 
        2.8219524400567106*^-8}, {1.5201735931106244, 
        4.101329971856763*^-7}}, {{-1.6644641396930615, 
        2.7525587108336687*^-8}, {-1.4751178625764738, 
        3.014391239992956*^-8}, {-1.3473124611616507, 3.024651665665666*^-8}, 
       {-1.3423156517721606, 2.3065182225594315*^-8}, {-1.3354013810611594, 
        2.7832381896279714*^-8}, {-1.331096736314337, 
        2.4791522193889658*^-8}, {-1.3255281879631742, 
        2.2052710819142537*^-8}, {-1.318591275537751, 1.415287310340355*^-8}, 
       {-1.1502803390056262, 3.0062192770976386*^-8}, {-0.6730967061490214, 
        3.394383715972107*^-8}}, {{-0.5750281973396352, 
        9.644604057316313*^-11}, {-0.4769739578717812, 
        4.2977138774282113*^-10}, {-0.41421886155849474, 
        3.2684325488856994*^-10}, {-0.4118419772556925, 
        2.1099796023754535*^-9}, {-0.40856270806639194, 
        1.4240860589465867*^-9}, {-0.4065268580832621, 
        5.310368365927772*^-10}, {-0.4038993981810481, 
        6.654253822368015*^-11}, {-0.40063642622459045, 
        1.456802165780644*^-10}, {-0.32674719013803816, 
        4.841090895486729*^-10}, {-0.1483549734276392, 
        1.2651494373542007*^-10}}}, 
     {{{-4.053728328060024, 6.884179577038936*^-8}, {-3.022849349709321, 
        1.2103959016907294*^-7}, {-2.316045907615517, 7.944370595956574*^-8}, 
       {-2.288086113966421, 7.569793243667367*^-8}, {-2.2493499381090407, 
        1.0268524028542909*^-7}, {-2.2252054253887925, 
        4.6130550239035365*^-8}, {-2.1939406584514627, 
        3.312185639596656*^-8}, {-2.1549412498104266, 
        2.2476292996770597*^-8}, {-1.1759279212945186, 
        3.317072035342703*^-8}, {2.0163146669175136, 
        2.7301146052294574*^-7}}, {{1.866287582197666, 
        5.471382935821619*^-9}, {1.5955864168010476, 1.462024226533878*^-8}, 
       {1.401804926000055, 3.268814589247336*^-8}, {1.3940660990894804, 
        2.7825662225241094*^-8}, {1.3833360968303807, 
        2.3592532064685595*^-8}, {1.3766433516191616, 
        3.2590233096376746*^-8}, {1.367970221876482, 1.0888687271436028*^-8}, 
       {1.3571425251660256, 6.615760434284909*^-9}, {1.087913641910237, 
        4.0883214544454264*^-9}, {0.15488055907589282, 
        9.112333393395841*^-8}}, {{-0.8573692475642662, 
        6.23118584829372*^-10}, {-0.7667066320795242, 7.91743452668745*^-10}, 
       {-0.7054053710616295, 2.973562015676387*^-10}, {-0.7029813945535895, 
        6.737340396258458*^-10}, {-0.6996236808616639, 
        1.4281639601630735*^-9}, {-0.6975310900030169, 
        4.2793239105992063*^-10}, {-0.6948220458659473, 
        5.151433146259198*^-10}, {-0.6914436268210128, 
        1.7156948514824754*^-9}, {-0.6063355831457792, 
        6.952680589156101*^-10}, {-0.3596242044520022, 
        2.597561208074262*^-9}}}, 
     {{{2.3328620634118096, 2.18893635468102*^-7}, {2.4912318709477206, 
        1.9035373993292637*^-7}, {2.4602088312731984, 9.498748169159645*^-8}, 
       {2.4578346593619673, 1.160496043280773*^-7}, {2.4544221235003785, 
        1.0087435961103523*^-7}, {2.4522252808217955, 7.122263455532498*^-8}, 
       {2.449291404696484, 3.2186185848430145*^-8}, {2.445504310517566, 
        3.873551704116576*^-8}, {2.3441345251259986, 1.608688311141264*^-7}, 
       {1.3013093678733214, 1.5019011585889886*^-7}}, 
      {{-1.5220960395558765, 8.381900506940438*^-8}, {-1.536943986819117, 
        3.0787488570178686*^-8}, {-1.4921071267336237, 
        6.453783162108713*^-8}, {-1.49009843295933, 6.234552120977911*^-8}, 
       {-1.487296155153772, 1.4733097508469762*^-8}, {-1.4855404743661222, 
        6.353732646450593*^-8}, {-1.4832423123406187, 4.875179608547954*^-8}, 
       {-1.480353334513878, 8.490186925046187*^-8}, {-1.484808798482956, 
        1.0868708234819814*^-7}, {-1.2798033473307278, 
        2.920882736366825*^-7}}, {{0.23683195292096437, 
        1.2343619182143017*^-8}, {0.26295050768354133, 
        1.941486965256258*^-8}, {0.26752596781127025, 
        1.9681818188168553*^-8}, {0.2676722494959273, 
        1.3275893751496041*^-8}, {0.2678731532812314, 
        2.4693727450470768*^-8}, {0.26799811295841003, 
        2.724408076568506*^-8}, {0.2681547482829329, 7.354508614959892*^-8}, 
       {0.268347506457269, 2.891732129215854*^-8}, {0.30172405859927554, 
        2.1015897186782284*^-8}, {0.3475908767872169, 
        1.029414515895187*^-7}}, {{-2.0279550894554284, 
        8.623204008798816*^-8}, {-1.5522126519888493, 9.124586211994637*^-8}, 
       {-1.2484083129905486, 2.3826451630438145*^-8}, 
       {-1.236166196882164, 9.680324165125631*^-8}, {-1.219165116409203, 
        8.129544353882198*^-8}, {-1.2085421008546084, 
        4.0976491330274806*^-8}, {-1.1947676186356686, 
        5.046860085784971*^-8}, {-1.1775420716385716, 
        1.9070172835460078*^-8}, {-0.650912420552627, 
        1.3504482829179715*^-7}, {1.4802111150965613, 
        1.7475578806330317*^-7}}, {{0.1180864684352736, 
        1.194574398972728*^-8}, {0.045042642488169915, 
        4.404248986051611*^-8}, {0.0004982524158466672, 
        7.123452680262631*^-8}, {-0.0013785778738172327, 
        2.6186470481168125*^-8}, {-0.003997181613962231, 
        1.0077065845413857*^-7}, {-0.005640581185751725, 
        4.554291309294791*^-8}, {-0.007777549641611481, 
        2.310644016955415*^-8}, {-0.010462260077871433, 
        9.640512173479232*^-8}, {-0.11083047809221036, 4.48307386097091*^-8}, 
       {-0.5169140913337268, 6.409336868835942*^-8}}, 
      {{0.07250824260274547, 2.7890293622969907*^-8}, {0.07020812672201565, 
        1.4252367128319212*^-8}, {0.06338728749033878, 
        1.7542300735456952*^-8}, {0.06309676060539238, 
        1.3319365489646371*^-8}, {0.06269263725344393, 
        1.7116190135578526*^-8}, {0.0624400993625962, 6.11317769937761*^-8}, 
       {0.062110591916340774, 3.858672809311107*^-8}, {0.061697618709509905, 
        1.5935104937924354*^-8}, {0.06071267611232356, 
        7.861243619260946*^-8}, {0.03446775778368538, 
        6.560751276788749*^-8}}, {{0.39329050208438443, 
        2.081208021554502*^-7}, {0.14679980621079394, 
        1.4221160730616083*^-7}, {-0.003712461334212755, 
        1.4230791972932798*^-7}, {-0.009431198187432606, 
        1.449500044753917*^-7}, {-0.017324228994084017, 
        1.6638500521993484*^-7}, {-0.022226305961976063, 
        1.4895680186193638*^-7}, {-0.02855505710079493, 
        1.5770345296840466*^-7}, {-0.03641771894585012, 
        1.457010488884416*^-7}, {-0.20499395884904736, 1.43583613481706*^-7}, 
       {-0.31188500585947804, 6.019108814723816*^-7}}, 
      {{1.101846173468357, 5.986371408414016*^-8}, {1.037626441775332, 
        1.8774843977907615*^-8}, {0.9788065864866354, 
        1.3845831801996723*^-8}, {0.9763351845533531, 7.282431294449155*^-8}, 
       {0.9728945323847308, 1.0657381355020631*^-7}, {0.9707405610601797, 
        4.004210382180678*^-9}, {0.9679381949562337, 1.1570047615791813*^-7}, 
       {0.9644247572755661, 1.7083030473334215*^-8}, {0.8825937924382564, 
        4.970296630951074*^-8}, {0.5129238425069642, 
        1.6710104224333876*^-8}}, {{-0.027443597634749586, 
        1.2144585208397568*^-8}, {-0.035002188220656025, 
        3.466964101083092*^-8}, {-0.03818404470258521, 
        2.6432761042379003*^-8}, {-0.03831184911425653, 
        6.237816949633598*^-9}, {-0.03848961507968672, 
        5.415495983326371*^-8}, {-0.0386008433331792, 2.69367070513155*^-8}, 
       {-0.03874467221654644, 1.743586428024083*^-8}, {-0.038924559833758934, 
        2.9589726267284417*^-8}, {-0.04896801075844147, 
        1.879067359581293*^-8}, {-0.07146761088968756, 
        1.1839930022503916*^-8}}}}
 
TensorPrime[a_, g_, lambda_, csw_, action_] := 
    sigma[mu, nu] + (g^2*CF*(sigma[mu, nu]*(eTprime[0, 1][action] + 
	  valueerror[3.79200956,5.*^-8]*lambda + eTprime[0, 2][action]*csw + 
          eTprime[0, 3][action]*csw^2 + (1 - lambda)*Log[a^2*p2]) + 
        (a*I*((gamma[nu]*p[mu] - gamma[mu]*p[nu]) + sigma[mu, nu] . pslash)*
          (eTprime[1, 1][action] - valueerror[3.87151852,5.*^-8]*lambda + 
           eTprime[1, 2][action]*csw + eTprime[1, 3][action]*csw^2 + 
           (-3 + 2*lambda + csw)*Log[a^2*p2]))/2 + 
        (a^2*(gamma[mu] . gamma[nu]*p[mu]^2 - gamma[nu] . gamma[mu]*p[nu]^2)*
          (eTprime[2, 1][action] + lambda/4 + eTprime[2, 2][action]*csw + 
           eTprime[2, 3][action]*csw^2))/2 + 
        (a^2*(gamma[nu] . pslash*p[mu] - gamma[mu] . pslash*p[nu])*
          (eTprime[2, 4][action] - valueerror[1.12097643,1.*^-8]*lambda + 
           eTprime[2, 5][action]*csw + eTprime[2, 6][action]*csw^2 + 
           (-2 + lambda + csw)*Log[a^2*p2]))/2 + a^2*sigma[mu, nu]*p2*
         (eTprime[2, 7][action] - valueerror[1.2194576,1.*^-7]*lambda + 
          eTprime[2, 8][action]*csw + eTprime[2, 9][action]*csw^2 + 
          (-11/12 - c1[action] + C2[action]/3 + lambda/2)*Log[a^2*p2]) + 
        (a^2*(gamma[nu] . pslash*p[mu]^3 - gamma[mu] . pslash*p[nu]^3)*
          (-2^(-1) + C2[action] + lambda/2))/(2*p2) + 
        (a^2*(p[mu]^3*p[nu] - p[nu]^3*p[mu])*(17/3 + (2*C2[action])/3))/
         (2*p2) + (a^2*(gamma[nu] . p3slash*p[mu] - gamma[mu] . p3slash*
            p[nu])*(17/6 + C2[action]/3))/(2*p2) + 
        (a^2*sigma[mu, nu]*p4*(-3^(-1) + C2[action]/2 + lambda/3))/p2 + 
        (a^2*(p[mu]^2*gamma[mu] . pslash*p[nu] - p[nu]^2*gamma[nu] . pslash*
            p[mu])*(-7/3 - (4*C2[action])/3 - lambda/2))/(2*p2)))/(16*Pi^2)
 
eTprime[a_, b_][(action_)?IntegerQ] := valueerror @@ 
     eListTprime[[a + 1,b,action]]
 
eListTprime = {{{{0.3736653595393813, 7.034265645687325*^-8}, 
       {0.5150197224674653, 4.1779212650733764*^-8}, {0.6235561741203021, 
        4.345233658767053*^-8}, {0.6280623956468973, 4.747595607810693*^-8}, 
       {0.6343325960464781, 4.193178488225998*^-8}, {0.6382569165946358, 
        2.4163993472953437*^-8}, {0.6433565515940498, 6.680859261207813*^-8}, 
       {0.6497466644760941, 4.0679983917322423*^-8}, {0.8225399256719309, 
        2.8219524400567106*^-8}, {1.5201735931106262, 
        4.101329971856763*^-7}}, {{-1.6644641396930615, 
        2.7525587108336687*^-8}, {-1.4751178625764738, 
        3.014391239992956*^-8}, {-1.3473124611616507, 3.024651665665666*^-8}, 
       {-1.3423156517721606, 2.3065182225594315*^-8}, {-1.3354013810611594, 
        2.7832381896279714*^-8}, {-1.331096736314337, 
        2.4791522193889658*^-8}, {-1.3255281879631742, 
        2.2052710819142537*^-8}, {-1.318591275537751, 1.415287310340355*^-8}, 
       {-1.1502803390056262, 3.0062192770976386*^-8}, {-0.6730967061490214, 
        3.394383715972107*^-8}}, {{-0.5750281973396346, 
        9.644604057316313*^-11}, {-0.47697395787178065, 
        4.2977138774282113*^-10}, {-0.4142188615584942, 
        3.2684325488856994*^-10}, {-0.41184197725569194, 
        2.1099796023754535*^-9}, {-0.4085627080663914, 
        1.4240860589465867*^-9}, {-0.40652685808326156, 
        5.310368365927772*^-10}, {-0.40389939818104753, 
        6.654253822368015*^-11}, {-0.4006364262245899, 
        1.456802165780644*^-10}, {-0.3267471901380376, 
        4.841090895486729*^-10}, {-0.14835497342763865, 
        1.2651494373542007*^-10}}}, 
     {{{4.053728329043262, 6.148411522012865*^-8}, {3.0228494159616934, 
        1.0068896564384577*^-7}, {2.3160459368266784, 6.623934265816935*^-8}, 
       {2.2880860945660357, 5.669459536961534*^-8}, {2.2493499291546675, 
        1.0549237362891918*^-7}, {2.225205414614474, 4.978322230453671*^-8}, 
       {2.1939405961416396, 7.38053750926536*^-8}, {2.154941161040276, 
        7.372002911995204*^-8}, {1.1759279195610643, 2.7957421495956222*^-8}, 
       {-2.0163146669151653, 2.8835643695343994*^-7}}, 
      {{-1.8662875821976554, 5.471382935821619*^-9}, {-1.595586416801037, 
        1.462024226533878*^-8}, {-1.4018049260000442, 3.268814589247336*^-8}, 
       {-1.3940660990894698, 2.7825662225241094*^-8}, 
       {-1.38333609683037, 2.3592532064685595*^-8}, {-1.376643351619151, 
        3.2590233096376746*^-8}, {-1.3679702218764713, 
        1.0888687271436028*^-8}, {-1.357142525166015, 6.615760434284909*^-9}, 
       {-1.0879136419102264, 4.0883214544454264*^-9}, {-0.15488055907588216, 
        9.112333393395841*^-8}}, {{0.8573692475642662, 
        6.23118584829372*^-10}, {0.7667066320795242, 7.91743452668745*^-10}, 
       {0.7054053710616295, 2.973562015676387*^-10}, {0.7029813945535895, 
        6.737340396258458*^-10}, {0.6996236808616639, 
        1.4281639601630735*^-9}, {0.6975310900030169, 
        4.2793239105992063*^-10}, {0.6948220458659473, 
        5.151433146259198*^-10}, {0.6914436268210128, 
        1.7156948514824754*^-9}, {0.6063355831457792, 
        6.952680589156101*^-10}, {0.3596242044520022, 
        2.597561208074262*^-9}}}, 
     {{{0.00047094670084435464, 5.33471564934492*^-8}, 
       {-0.26900983756167546, 7.323197516944871*^-8}, {-0.3121837755787596, 
        2.1678691524876402*^-8}, {-0.31308657419295793, 
        6.354405628199064*^-8}, {-0.3142673192240207, 8.833430101816286*^-8}, 
       {-0.31496666916941574, 9.402177133131451*^-8}, {-0.3158094487221913, 
        8.323058626077886*^-8}, {-0.3167892050424606, 6.910430464247183*^-8}, 
       {-0.45213469851648325, 9.081799849475984*^-8}, {-0.8461093162498313, 
        1.7863221758309581*^-7}}, {{1.5220959842587796, 
        7.032462169276495*^-8}, {1.5369439880519529, 3.544161292949097*^-8}, 
       {1.4921071496936775, 7.218732189472607*^-8}, {1.4900984072437298, 
        4.347149294093593*^-8}, {1.4872962416325117, 8.348437754740857*^-8}, 
       {1.485540464487151, 2.98919443991954*^-8}, {1.483242320534174, 
        5.803168024632259*^-8}, {1.4803533322547857, 8.258314013413382*^-8}, 
       {1.4848087916782953, 1.0635000415906236*^-7}, {1.2798032806507071, 
        2.9995511526878495*^-7}}, {{-0.23683194453848158, 
        4.2809681727135584*^-8}, {-0.2629505109535697, 
        1.9014269170650057*^-8}, {-0.26752596948511176, 
        2.686777695927372*^-8}, {-0.26767225120009464, 
        1.8826142861139952*^-8}, {-0.2678731491511102, 
        9.865665298571758*^-9}, {-0.2679981159970919, 
        2.5545313190235912*^-8}, {-0.26815476228164914, 
        4.561337114821642*^-8}, {-0.26834750620130343, 
        2.547004822188808*^-8}, {-0.3017240555103259, 1.154273814518794*^-8}, 
       {-0.34759082093310417, 1.2838740316177538*^-7}}, 
      {{-0.3053782244057621, 7.233502630442558*^-8}, {-0.6700096101729447, 
        5.412705372159299*^-8}, {-0.8996167448580502, 2.154727741778326*^-8}, 
       {-0.9085817856778559, 3.0725965423696804*^-8}, {-0.9209898076272419, 
        2.4323166560378977*^-8}, {-0.928716550852082, 3.432367200790387*^-8}, 
       {-0.9387143621658808, 1.5798328146567844*^-8}, {-0.9511731183617298, 
        1.0710025027072433*^-8}, {-1.2410875633796268, 
        9.274006924056474*^-8}, {-1.9354110246894511, 
        1.4833841769413105*^-7}}, {{-0.11808647162319608, 
        3.3290397796504963*^-8}, {-0.04504264153793924, 
        6.321934435633809*^-8}, {-0.000498288147624204, 
        7.820077689225443*^-8}, {0.001378588429698957, 
        1.8617620358213055*^-8}, {0.003997125459691886, 
        7.832580678213943*^-8}, {0.005640587190203772, 3.92685615141629*^-8}, 
       {0.007777558277758723, 4.3049493476553136*^-8}, 
       {0.0104622286991648, 9.498489212015331*^-8}, {0.1108304848761803, 
        4.085717442887768*^-8}, {0.5169140066550458, 4.272178630308942*^-8}}, 
      {{-0.07250823776356463, 3.1295401346600167*^-8}, 
       {-0.07020812977804614, 1.3591824098188829*^-8}, 
       {-0.0633872870226414, 1.3295639634920675*^-8}, {-0.06309676391214414, 
        2.0773591021205688*^-8}, {-0.06269264318844903, 
        2.2031289346906724*^-8}, {-0.0624401186706709, 7.37515392603285*^-8}, 
       {-0.06211063656382376, 7.739607640437854*^-8}, {-0.06169762008226953, 
        1.1756650010457278*^-8}, {-0.06071273078255762, 
        9.154897372546783*^-8}, {-0.03446779231680824, 
        4.8052716085582147*^-8}}, {{1.4070324304560413, 
        1.480529460492414*^-7}, {1.0574110702683897, 1.4442694521214481*^-7}, 
       {0.7765835955683392, 1.4343116969201185*^-7}, {0.7651951945356164, 
        1.446637802129294*^-7}, {0.7493919267751262, 1.635520878367665*^-7}, 
       {0.7395280178096275, 1.4313006550129166*^-7}, {0.7267335307276384, 
        1.426903885051259*^-7}, {0.7107478817743943, 1.5009942434066877*^-7}, 
       {0.34652968484202334, 1.657375592836469*^-7}, {-0.6289362864851272, 
        2.528613566825795*^-7}}, {{0.2817549175005974, 
        1.337954941906223*^-8}, {0.24663315336298863, 4.222121346842107*^-8}, 
       {0.23250385897766968, 8.116349696481922*^-9}, {0.23197515874658528, 
        1.0535572181981325*^-7}, {0.2312449225562539, 
        1.0465941923131122*^-7}, {0.23079060569686063, 
        1.8113874028354076*^-8}, {0.23020574884295536, 
        1.0128534875439093*^-7}, {0.22947912583478913, 
        7.437751866476512*^-8}, {0.19560469957691778, 4.519886545867641*^-8}, 
       {0.13147908425081314, 9.003359897138664*^-8}}, 
      {{0.054718244366465676, 7.054163756396867*^-9}, {0.061369015660836024, 
        1.61971970460248*^-8}, {0.06388530634137554, 6.638433302220003*^-9}, 
       {0.06397589121608713, 1.506146095533607*^-8}, {0.06410069321202766, 
        2.6365590993427747*^-8}, {0.06417815088329348, 
        2.4354116997514073*^-8}, {0.06427742057239519, 
        1.4213259464580854*^-8}, {0.0644003946489975, 7.076428978035145*^-9}, 
       {0.07153771314036744, 1.4805562103336982*^-8}, {0.08509399817784971, 
        1.6340039927554178*^-8}}}};

